nuScenes: A multimodal dataset for autonomous driving

Robust detection and tracking of objects is crucial for the deployment of autonomous vehicle technology. Image based benchmark datasets have driven development in computer vision tasks such as object detection, tracking and segmentation of agents in the environment. Most autonomous vehicles, however, carry a combination of cameras and range sensors such as lidar and radar. As machine learning based methods for detection and tracking become more prevalent, there is a need to train and evaluate such methods on datasets containing range sensor data along with images. In this work we present nuTonomy scenes (nuScenes), the first dataset to carry the full autonomous vehicle sensor suite: 6 cameras, 5 radars and 1 lidar, all with full 360 degree field of view. nuScenes comprises 1000 scenes, each 20s long and fully annotated with 3D bounding boxes for 23 classes and 8 attributes. It has 7x as many annotations and 100x as many images as the pioneering KITTI dataset. We define novel 3D detection and tracking metrics. We also provide careful dataset analysis as well as baselines for lidar and image based detection and tracking. Data, development kit and more information are available online.

==> analysis/convertTrackingDetection.py <==
import json
import os

# Settings.
in_path = os.path.expanduser('~/nuscenes-tracking/val/results_val_pointpillars.json')
out_path = os.path.expanduser('~/nuscenes-detection/nuscenes_tracked_val_pointpillars.json')

# Load data.
assert not os.path.exists(out_path)
with open(in_path, 'r') as f:
    data = json.load(f)

# Convert each tracking box to a detection box.
new_results = {}
for sample_token, boxes in data['results'].items():
    new_boxes = []
    for box in boxes:
        new_box = dict()
        new_box['sample_token'] = box['sample_token']
        new_box['size'] = box['size']
        new_box['translation'] = box['translation']
        new_box['rotation'] = box['rotation']
        new_box['velocity'] = box['velocity']
        new_box['detection_name'] = box['tracking_name']
        new_box['detection_score'] = box['tracking_score']
        new_box['attribute_name'] = ''
        new_boxes.append(new_box)
    new_results[sample_token] = new_boxes
data['results'] = new_results

# Save to disk.
with open(out_path, 'w') as f:
    json.dump(data, f)


==> analysis/intro_figure.py <==
import tempfile

import cv2
import numpy as np
import matplotlib.pyplot as plt
from nuscenes import NuScenes


def helper_function():
    """
    This function contains code snippets which were used to visualize and find interesting samples in the scene. It is
    not needed to plot the actual figure after we have the sample_data tokens, but still keeping it here in case we
    decide to change the images.
    :return:
    """
    download = []

    def get_img(db, scene_name, time):
        print(scene_name)
        scene = [sc for sc in db.scene if sc['name'] == scene_name][0]
        frame_num = time * 2
        sample = db.get('sample', scene['first_sample_token'])
        frame = 0
        while True:
            if frame in [frame_num - 1, frame_num, frame_num + 1]:
                sd_token = sample['data']['CAM_FRONT']
                nusc.render_sample_data(sd_token)
                filename = db.get('sample_data', sd_token)['filename']
                print(sd_token, frame, filename)
                download.append('scp sourabh@$nd3:/data/sets/nuscenes-v1.0/{} .'.format(filename))
            if len(sample['next'].strip()) < 10:
                break
            sample = db.get('sample', sample['next'])
            frame += 1

    # cloud, night, night, rain-bs, rain-sp, day-sp, day, day-bs, constr-sp, constr-sp, constr-bs, constr-sp
    for sn, time in [('scene-0249', 11), ('scene-1048', 11), ('scene-1097', 2), ('scene-0480', 2), ('scene-0464', 5),
                     ('scene-0039', 1.), ('scene-0238', 1), ('scene-0544', 17), ('scene-0005', 6), ('scene-0036', 4),
                     ('scene-0067', 5), ('scene-0048', 2)]:
        get_img(nusc, sn, time)


if __name__ == '__main__':
    nusc = NuScenes(version='v1.0-trainval', dataroot='/data/sets/nuscenes-v1.0')

    top_canvas_tokens = ['152c8c9db11b4403a3fd27e38bceb8c9', '0b11cf9d13374c8f8cd2777298272451',
                         '10fbcf28996e45bb9356fa4b324438f4', '8c1fe7714991477aa909343c86bbc8ed']

    imgs = []

    for sd_token in top_canvas_tokens:
        nusc.render_sample_data(sd_token)  # , '/home/sourabh/{}.jpg'.format(sd_token))
        # Hacks to get the actual image
        plt.title('')
        ax = plt.gca()
        ax.axes.get_xaxis().set_visible(False)
        ax.axes.get_yaxis().set_visible(False)
        ax.set_frame_on(False)
        file_path = tempfile.NamedTemporaryFile(suffix='.jpg').name
        plt.savefig(file_path, bbox_inches='tight', pad_inches=-0.05)
        im = cv2.imread(file_path)
        imgs.append(im)

    bottom_canvas_tokens = ['6960e345f3914addb8de8447278a792e', '53afe9b295a74c9fb78141f746b59d94',
                            '6fd64e16eab041e6a2bb89234bbb54af', 'c87f8b7739b1462c89eb0d8c584ae6dd']

    bottom_imgs = []

    for sd_token in bottom_canvas_tokens:
        nusc.render_sample_data(sd_token)  # , '/home/sourabh/{}.jpg'.format(sd_token))
        # Hacks to get the actual image
        plt.title('')
        ax = plt.gca()
        ax.axes.get_xaxis().set_visible(False)
        ax.axes.get_yaxis().set_visible(False)
        ax.set_frame_on(False)
        file_path = tempfile.NamedTemporaryFile(suffix='.jpg').name
        plt.savefig(file_path, bbox_inches='tight', pad_inches=-0.05)
        im = cv2.imread(file_path)
        bottom_imgs.append(im)

    top_canvas = np.concatenate((imgs[0], imgs[1], imgs[2], imgs[3]), axis=1)
    bottom_canvas = np.concatenate((bottom_imgs[0], bottom_imgs[1], bottom_imgs[2], bottom_imgs[3]), axis=1)
    canvas = np.concatenate((top_canvas, bottom_canvas), axis=0)

    cv2.imwrite('canvas.png', canvas)


==> analysis/lidar_points_analysis.py <==
# This script gets the number of lidar/radar points and radial distance inside all box annotations of nuScenes.
# It is then plotted as a hexbin log-scale density map.

# It requires the nuscenes-devkit on the PYTHONPATH.

from typing import Tuple

import matplotlib.pyplot as plt
from pyquaternion import Quaternion
import numpy as np

from nuscenes.nuscenes import NuScenes

nusc = NuScenes(version='v1.0-trainval', dataroot='/data/sets/nuscenes-v1.0', verbose=True)


def plot_scatter(ax: plt.Axes,
                x: np.ndarray,
                y: np.ndarray,
                ylim: Tuple[float, float],
                gridsize: int,
                bins: str = 'log',
                n_bins: int = 10,
                yscale='linear') -> None:
    """
    Function for making pretty scatter plots that colors points by density.
    :param ax: <Matplotlib.axis>.
    :param x: <np.float: N>. Data along x axis.
    :param y: <np.float: N>. Data along y axis.
    :param ylim: Matplotlib ylim settings.
    :param gridsize: The number of hexagons in the x-direction.
    :param bins: bin input for ax.hexbin. Check description there.
    :param n_bins: Number of bins for estimating mean and std.
    :param yscale: Type of scaling for y (wheteher 'log' or 'linear'. If it is Radar points, we usually set
        yscale to linear.
    :return: None, modifies given Matplotlib axes.
    """

    # Calculate mean/std for bins
    eps = 1e-5  # add epsilon to catch all the points at the edges
    bin_edges = np.linspace(np.min(x) - eps, np.max(x) + eps, n_bins + 1)
    xerr = (bin_edges[1:] - bin_edges[:-1]) / 2
    x_bin = xerr + bin_edges[:-1]

    y_mean = np.zeros_like(x_bin)
    for i, xb in enumerate(x_bin):
        in_bin = np.logical_and(x >= bin_edges[i], x < bin_edges[i + 1])
        if np.sum(in_bin) == 0:
            # If a bin is empty, set mean and std to nan. This then won't get plotted.
            y_mean[i] = np.nan
        else:
            y_mean[i] = np.mean(y[in_bin])

    ax.hexbin(x, y, cmap='Blues', alpha=1, gridsize=gridsize, bins=bins, yscale=yscale)
    ax.plot(x_bin, y_mean, color='k', linewidth=1, marker='o')
    ax.set_ylim(ylim)


# Gather number of points for every box annotation.
radial_points_stat = np.zeros((len(nusc.sample_annotation), 3))
for ind, ann in enumerate(nusc.sample_annotation):
    box = nusc.get_box(ann['token'])

    # Move box to ego vehicle coord system
    sample_record = nusc.get('sample', ann['sample_token'])
    sd_record = nusc.get('sample_data', sample_record['data']['LIDAR_TOP'])
    pose_record = nusc.get('ego_pose', sd_record['ego_pose_token'])
    box.translate(-np.array(pose_record['translation']))
    box.rotate(Quaternion(pose_record['rotation']).inverse)

    radial_points_stat[ind, 0] = ann['num_lidar_pts']
    radial_points_stat[ind, 2] = ann['num_radar_pts']
    radial_points_stat[ind, 1] = np.linalg.norm([box.center[0], box.center[1]])

fig, ax = plt.subplots(1, figsize=(6, 3))
new_radial_points_stat = radial_points_stat[radial_points_stat[:, 1] < 100, :]
new_radial_points_stat[new_radial_points_stat[:, 0] == 0, 0] = .1
plot_scatter(ax, new_radial_points_stat[:, 1], new_radial_points_stat[:, 0], n_bins=10, yscale='log', gridsize=25, ylim=(1, 12500))
ax.set_xlabel('Radial Distance [m]', fontsize=12)
ax.set_ylabel('Lidar points in object', fontsize=12)
plt.tight_layout()
plt.savefig('lidar_per_radial_big.pdf')


# This is Figure 8 in nuScenes paper.
fig, ax = plt.subplots(1, figsize=(3, 3))
new_radial_points_stat = radial_points_stat[radial_points_stat[:, 1] < 200, :]
new_radial_points_stat[new_radial_points_stat[:, 0] == 0, 0] = .1
plot_scatter(ax, new_radial_points_stat[:, 1], new_radial_points_stat[:, 0], n_bins=10, yscale='log', gridsize=25, ylim=(1, 12500))
ax.set_xlabel('Radial Distance [m]', fontsize=12)
ax.set_ylabel('Lidar points in object', fontsize=12)
ax.tick_params(labelsize=10)
plt.tight_layout()
plt.savefig('lidar_per_radial.pdf')

fig, ax = plt.subplots(1, figsize=(3, 3))
new_radial_points_stat = radial_points_stat
new_radial_points_stat = new_radial_points_stat[new_radial_points_stat[:, 1] < 200, :]
new_radial_points_stat[new_radial_points_stat[:, 2] == 0, 0] = .1
plot_scatter(ax, new_radial_points_stat[:, 1], new_radial_points_stat[:, 2], n_bins=10, yscale='linear', bins='log', ylim=(0, 50), gridsize=25)
ax.set_xlabel('Radial Distance [m]', fontsize=12)
ax.set_ylabel('Radar points in object', fontsize=12)
ax.tick_params(labelsize=10)
plt.tight_layout()
plt.savefig('radar_per_radial.pdf')


==> analysis/main_figure.py <==
# This script creates the main paper figure with images+lidar+radar+map+scenedescription based on the given scene name and frame number.

# It requires the nuscenes-devkit on the PYTHONPATH.
import tempfile
from PIL import Image, ImageFont, ImageDraw

import matplotlib.pyplot as plt
import numpy as np
import cv2

from nuscenes.utils.data_classes import RadarPointCloud
from nuscenes.nuscenes import NuScenes

# This is Figure 1 in nuscenes paper. This shows 3d annotations in 6 camera images, radar, and lidar given a scene and
# frame number. It also shows the location of the scene in the map.

# Change the scene name and frame number according to the scene you want to render as main figure.
scene_name = 'scene-0017'
frame_nbr = 30
SIZE_TEXT = 100  # Size of name of location in map
rec_range = 700  # Range of box in map.

im_width = 1600
im_height = 900
other_width = im_width
RadarPointCloud.invalid_states = [0, 4, 8, 9, 10, 11, 12, 15, 16, 17]
RadarPointCloud.dynprop_states = range(8)
RadarPointCloud.ambig_states = range(5)

# Init.
nusc = NuScenes(version='v0.1', dataroot='/data/nuscenes', verbose=True)

# Find that sample given scene and time,
sc = nusc.get('scene', nusc.field2token('scene', 'name', scene_name)[0])
my_sample = nusc.get('sample', sc['first_sample_token'])
for i in range(frame_nbr):
    my_sample = nusc.get('sample', my_sample['next'])

ims = dict()
sensors = my_sample['data'].keys()
radar_sensors = [s for s in sensors if s.startswith('RADAR')]
nonradar_sensors = ['CAM_FRONT_LEFT', 'CAM_FRONT', 'CAM_FRONT_RIGHT', 'CAM_BACK_LEFT', 'CAM_BACK', 'CAM_BACK_RIGHT',
                    'LIDAR_TOP', 'RADAR']
horizontal_flip = ['CAM_BACK_LEFT', 'CAM_BACK', 'CAM_BACK_RIGHT']

for sensor in nonradar_sensors + ['RADAR']:
    # Get sensor data as image.
    if sensor != 'RADAR':
        nusc.render_sample_data(my_sample['data'][sensor])
    else:
        _, ax = plt.subplots(1, 1, figsize=(9, 9))
        for i, radar_sensor in enumerate(radar_sensors):
            sd_token = my_sample['data'][radar_sensor]
            nusc.render_sample_data(sd_token, with_anns=i == 0, ax=ax)

    # Hacks to get the actual image
    plt.title('')
    ax = plt.gca()
    ax.axes.get_xaxis().set_visible(False)
    ax.axes.get_yaxis().set_visible(False)
    ax.set_frame_on(False)
    file_path = tempfile.NamedTemporaryFile(suffix='.jpg').name
    plt.savefig(file_path, bbox_inches='tight', pad_inches=-0.05)  # TODO: specify dpi=400 ?
    im = cv2.imread(file_path)

    # Resize to fixed height.
    if sensor in ['RADAR', 'LIDAR_TOP']:
        im = cv2.resize(im, (other_width, other_width))
    else:
        im = cv2.resize(im, (im_width, im_height))

    ims[sensor] = im

# Load map image.
scene_token = my_sample['scene_token']
scene_record = nusc.get('scene', scene_token)
log_record = nusc.get('log', scene_record['log_token'])
map_record = nusc.get('map', log_record['map_token'])
map_mask = map_record['mask']
mask = Image.fromarray(map_mask.mask())
mask = mask.resize((other_width, other_width), resample=Image.NEAREST)
color = (167, 174, 186)  # grey
mask = np.array(mask)
mask = np.abs(mask - 255)  # inverse the color (background to white),

# Make tracks another color,
maskR = color[0] * np.ones(np.shape(mask), dtype=np.uint8)
maskR[mask == 1] = 255
maskG = color[1] * np.ones(np.shape(mask), dtype=np.uint8)
maskG[mask == 1] = 255
maskB = color[2] * np.ones(np.shape(mask), dtype=np.uint8)
maskB[mask == 1] = 255
mask = np.concatenate((np.expand_dims(maskR, axis=2),
                       np.expand_dims(maskG, axis=2),
                       np.expand_dims(maskB, axis=2)), axis=2)
ims['MAP'] = mask

# Also know where the sample is on the map.
boxes = nusc.get_boxes(sd_token)
box = boxes[0]
mask = Image.fromarray(map_mask.mask())
box_centers = []
for box in boxes:
    box_centers.extend(map_mask.to_pixel_coords(box.center[0], box.center[1]))
box_centers = np.array(box_centers).reshape((-1, 2))
x = np.mean(box_centers[:, 0])
y = np.mean(box_centers[:, 1])
h, w = np.shape(mask)
rectangle = (
(x - rec_range) * (other_width / w), (y - rec_range) * (other_width / h), (x + rec_range) * (other_width / w),
(y + rec_range) * (other_width / h))


def add_label(im, pos, label, rectangle=None, location=None):
    img = Image.fromarray(im)
    draw = ImageDraw.Draw(img)
    font = ImageFont.truetype('/usr/share/fonts/truetype/freefont/FreeSans.ttf', 180)
    draw.text(pos, label, (0, 0, 0), font=font)

    if rectangle is not None:
        width = 20
        for i in range(width):
            draw.rectangle(rectangle, outline="red")
            rectangle = (rectangle[0] + 1, rectangle[1] + 1, rectangle[2] + 1, rectangle[3] + 1)

    if location is not None:
        fnt = ImageFont.truetype('Pillow/Tests/fonts/FreeSans.ttf', SIZE_TEXT)
        draw.text((100, 1400), location, (167, 174, 186), font=fnt)

    return np.array(img)


# Add labels.
ims['RADAR'] = add_label(ims['RADAR'], (other_width * 0.7, other_width * 0.85), 'Radar')
ims['LIDAR_TOP'] = add_label(ims['LIDAR_TOP'], (other_width * 0.7, other_width * 0.85), 'Lidar')
ims['MAP'] = add_label(ims['MAP'], (other_width * 0.7, other_width * 0.85), 'Map', rectangle,
                       location=log_record['location'])

# Flip images that needs to be flipped.
for channel in ims.keys():
    if channel in horizontal_flip:
        ims[channel] = ims[channel][:, ::-1, :]

# Merge images.
h = im_height
w = im_width
o = other_width
im_all = np.zeros((h * 2 + o, w * 3, 3))
im_all[:h, :w, :] = ims['CAM_FRONT_LEFT']
im_all[h:h * 2, :w, :] = ims['CAM_BACK_LEFT']
im_all[h * 2:, :w, :] = ims['RADAR']
im_all[:h, w:w * 2, :] = ims['CAM_FRONT']
im_all[h:h * 2, w:w * 2, :] = ims['CAM_BACK']
im_all[h * 2:, w:w * 2, :] = ims['LIDAR_TOP']
im_all[:h, w * 2:w * 3, :] = ims['CAM_FRONT_RIGHT']
im_all[h:h * 2, w * 2:w * 3:, :] = ims['CAM_BACK_RIGHT']
im_all[h * 2:, w * 2:w * 3:, :] = ims['MAP']

# Write to disk.
cv2.imwrite('im_all.png', im_all)

# Print the scene description (Will just manually edit in inkscape.)
print(sc['description'])

# import pdb; pdb.set_trace()


==> analysis/matching_trainset_ablation_plots.py <==
import matplotlib.pyplot as plt
import numpy as np


def clean_axis(ax, ticks=True):
    ax.spines['right'].set_visible(False)
    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)
    # ax.spines['bottom'].set_color([.5, .5, .5])
    # ax.spines['left'].set_color([.5, .5, .5])
    if ticks:
        ax.yaxis.set_ticks_position('left')
        ax.xaxis.set_ticks_position('bottom')


plt.rcParams.update({'font.size': 15})
_, ax = plt.subplots(1, 1, figsize=(7, 3))
clean_axis(ax)
percentages = [5, 10, 20, 40, 80, 100]
# Data source: https://docs.google.com/spreadsheets/d/1_KBTQVzciPcoAydgbcsFGB8zq7CmXR2cgErK-ddbszU/edit#gid=0
results = {'isn': [7.87, 9.01, 10.56, 12.97, 15.69, 16.25],
           'pp': [6.189, 8.917, 9.679, 15.08, 19.91, 19.86],
           'oft': [0.574, 1.624, 5.064, 10.07, 13.25, 12.85]}
kitti_percentage = 25
ax.axvline(x=kitti_percentage, color='k', linestyle='--')
# ax.text(kitti_percentage - 5, 21, 'KITTI', rotation=0)
ax.plot(percentages, results['isn'], label='SSD+3D')
ax.plot(percentages, results['pp'], label='PointPillars')
ax.plot(percentages, results['oft'], label='OFT')
ax.set_xlabel('% Training data used')
ax.set_ylabel('mAP (%)')
ax.legend(loc='lower right')
ax.grid(True)
plt.savefig('../figures/train_size_ablation.pdf', bbox_inches='tight', pad_inches=0.1)
plt.close()
# Data source: https://docs.google.com/spreadsheets/d/1_KBTQVzciPcoAydgbcsFGB8zq7CmXR2cgErK-ddbszU/edit#gid=2073951058
# Order of methods: Megvii, PointPillars, MonoDIS, OFT
car_cd2 = [85.9, 76.5, 64.9, 39.8]
car_iou7 = [67.4, 44.5, 7, 6.2]
bike_cd2 = [26.2, 3, 38.3, 2.7]
bike_iou5 = [18.6, 0.5, 0.5, 0.5]
ped_cd2 = [81.9, 64.2, 50.5, 22.4]
ped_iou5 = [40.8, 8.6, 0.5, 0.5]
data = np.array([car_cd2, car_iou7, ped_cd2, ped_iou5, bike_cd2, bike_iou5])
indices = [0, 10]
width = np.min(np.diff(indices)) / 6
labels = ['', 'CD', 'IOU']
objects = ['Car', 'Pedestrian', 'Bicycle']
plt.rcParams.update({'font.size': 13})
fig, axes = plt.subplots(1, 3, figsize=(6, 3), sharey='all')
ax = fig.add_subplot(111, frameon=False)
clean_axis(ax)
ax.set_ylabel('AP (%)')
ax.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)
for ind, ax in enumerate(axes):
    clean_axis(ax, ticks=False)
    d = data[2 * ind:2 * (ind + 1)]
    ax.bar(indices - width, d[:, 0], width, label='Megvii')
    ax.bar(indices, d[:, 1], width, label='PointPillars')
    ax.bar(indices + width, d[:, 2], width, label='MonoDIS')
    ax.bar(indices + 2 * width, d[:, 3], width, label='OFT')
    ax.axes.set_xticklabels(labels, rotation=0)
    ax.set_title('{}'.format(objects[ind]))
    ax.grid(True)
    box = ax.get_position()
    ax.set_position([box.x0, box.y0 + box.height * 0.1,
                     box.width, box.height * 0.9])
# Put a legend below current axis
legend = ax.legend(loc='upper center', bbox_to_anchor=(-0.75, -0.15), ncol=4)
plt.setp(legend.get_texts(), fontsize='10')

# plt.show()
plt.savefig('../figures/matching.pdf', bbox_inches='tight', pad_inches=0.1)


==> analysis/nuscenes_analysis.py <==
"""
This is some analysis related to nuScenes ICCV paper first draft.
"""

import json
import os
import random
from copy import deepcopy
from os import path as osp

import fire
import matplotlib.pyplot as plt
import numpy as np
from nuscenes import NuScenes
from nuscenes.eval.common.config import config_factory
from nuscenes.eval.detection.constants import DETECTION_COLORS, DETECTION_NAMES
from nuscenes.eval.detection.evaluate import DetectionEval
from pyquaternion import Quaternion

from nupylib.products.lsn.data.databases.nuscenes import NuscenesLidarMethods
from nupylib.products.lsn.data.dataset_factory import make_nuscenes_dataset
from nupylib.utils.geometry import quaternion_yaw


def run(algo, dataset, n_samples):
    """ Runs one of the two algorithms on the dataset. """

    tokens = dataset.tokens
    random.shuffle(tokens)

    if algo == 'point_count':

        counts = np.empty(shape=(0,))
        for token in tokens[:n_samples]:
            indices, data, _ = dataset.pull_item_core(token)

            n_pts = np.count_nonzero(np.count_nonzero(data[indices != -1], axis=2), axis=1)

            counts = np.concatenate((counts, n_pts))
    elif algo == 'pillar_count':

        counts = []
        for token in tokens[:n_samples]:
            indices, _, _ = dataset.pull_item_core(token)
            counts.append(len(indices[indices != -1]))
    else:
        raise ValueError('{} not implemented'.format(algo))

    return counts


def set_axes(axes, algo):
    """ Make the axes look nicer depending on the algorithm. """

    if algo == 'point_count':
        axes.set_xlabel('points per pillar')
        axes.semilogy()

    elif algo == 'pillar_count':
        axes.set_xlabel('non-empty pillars per sample')


def nuscenes_counts(savedir,
                    algos=('pillar_count', 'point_count'),
                    xyres=0.25,
                    n_samples=500,
                    radius=50,
                    maxpoints=100,
                    maxpillars=50000,
                    nsweeps=(1, 5, 10),
                    version='v1.0-trainval',
                    dataroot='/data/sets/nuscenes-v1.0'):

    nusc = NuScenes(version=version, dataroot=dataroot)  # loading is slow so only do it once

    if not osp.exists(savedir):
        os.makedirs(savedir)

    for nsweep in nsweeps:

        dataset = make_nuscenes_dataset(split='train',
                                        nuscenes=nusc,
                                        box_targets_encoder=None,
                                        name='detection',
                                        xyres=xyres,
                                        xrange=(-radius, radius),
                                        yrange=(-radius, radius),
                                        zrange=(-10.0, 10.0),
                                        radius=radius,
                                        maxpoints=maxpoints,
                                        maxpillars=maxpillars,
                                        nsweeps=nsweep,
                                        min_distance=0.9,
                                        yaw=0.0,
                                        jitter=0.0,
                                        scale=1.0,
                                        xflip=False,
                                        semantic_prior=False,
                                        re_sample=False,
                                        min_pts_inside_gt_box=0,
                                        semantic_prior_dilation=0)

        for algo in algos:
            _, axes = plt.subplots(1, 1)
            axes.hist(run(algo, dataset, n_samples), bins=20)
            axes.set_title('NuScenes {}, res: {}, radius: {}, nsweeps {}'.format(algo, xyres, radius, nsweep))

            savename = osp.join(savedir, '{}_nsweeps_{}'.format(algo, nsweep))
            plt.savefig(savename)


def class_attributes(savename,
                     version='v1.0-trainval',
                     dataroot='/data/sets/nuscenes-v1.0'):

    vehicle_attributes = {'vehicle.moving': 0,
                          'vehicle.parked': 0,
                          'vehicle.stopped': 0}

    cycle_attribues = {'cycle.with_rider': 0,
                       'cycle.without_rider': 0}

    pedestrian_attributes = {'pedestrian.moving': 0,
                             'pedestrian.sitting_lying_down': 0,
                             'pedestrian.standing': 0}

    attribute_counts = {
        'car': deepcopy(vehicle_attributes),
        'bus': deepcopy(vehicle_attributes),
        'construction_vehicle': deepcopy(vehicle_attributes),
        'trailer': deepcopy(vehicle_attributes),
        'truck': deepcopy(vehicle_attributes),
        'motorcycle': deepcopy(cycle_attribues),
        'bicycle': deepcopy(cycle_attribues),
        'pedestrian': deepcopy(pedestrian_attributes),
    }

    nusc = NuScenes(version=version, dataroot=dataroot)

    tokens = NuscenesLidarMethods.splits('train', nusc)
    global2local = NuscenesLidarMethods.render_global2local(
        nusc, NuscenesLidarMethods.raw_mappings()['detection']['global2local'])

    for token in tokens:
        anns = nusc.get('sample', token)['anns']
        anntokens = [ann for ann in anns if nusc.get('sample_annotation', ann)[
            'category_name'] in list(global2local.keys())]
        anntokens = [ann for ann in anntokens if global2local[nusc.get(
            'sample_annotation', ann)['category_name']] in list(attribute_counts.keys())]

        for anntoken in anntokens:
            annrecord = nusc.get('sample_annotation', anntoken)
            name = global2local[annrecord['category_name']]

            for attribute_token in annrecord['attribute_tokens']:
                att_name = nusc.get('attribute', attribute_token)['name']
                if att_name in attribute_counts[name].keys():
                    attribute_counts[name][att_name] += 1

    with open(savename, 'w') as f:
        json.dump(attribute_counts, f)


def check_number_sweeps(savedir,
                        n_samples=np.inf,
                        nsweeps=(1, 5, 10),
                        version='v1.0-trainval',
                        dataroot='/data/sets/nuscenes-v1.0'):

    nusc = NuScenes(version=version, dataroot=dataroot)  # loading is slow so only do it once

    radius = 50

    if not osp.exists(savedir):
        os.makedirs(savedir)

    for nsweep in nsweeps:

        dataset = make_nuscenes_dataset(split='train',
                                        nuscenes=nusc,
                                        box_targets_encoder=None,
                                        name='detection',
                                        xyres=0.25,
                                        xrange=(-radius, radius),
                                        yrange=(-radius, radius),
                                        zrange=(-10.0, 10.0),
                                        radius=radius,
                                        maxpoints=100,
                                        maxpillars=50000,
                                        nsweeps=nsweep,
                                        min_distance=0.9,
                                        yaw=0.0,
                                        jitter=0.0,
                                        scale=1.0,
                                        xflip=False,
                                        semantic_prior=False,
                                        re_sample=False,
                                        min_pts_inside_gt_box=0,
                                        semantic_prior_dilation=0)

        tokens = dataset.tokens

        if n_samples < np.inf:
            random.shuffle(tokens)
            tokens = tokens[:int(n_samples)]

        counts = np.empty(shape=(len(tokens),))
        for i, token in enumerate(tokens):
            pc, _ = dataset.pull_item_data(token)
            assert pc.points.shape[0] == 5, 'shape is {}'.format(pc.points.shape)
            actual_sweeps = len(set(pc.points[-1]))  # assuming each sweep has a unique timestamp
            counts[i] = actual_sweeps
            if actual_sweeps != nsweep:
                print('Sample token {} has {}/{} sweeps'.format(token, actual_sweeps, nsweep))

        _, axes = plt.subplots(1, 1)
        axes.hist(counts, bins=20)
        axes.set_title('NuScenes actual number of sweeps for nsweeps {} mean is {}'.format(nsweep, np.mean(counts)))
        savename = osp.join(savedir, 'check_number_sweeps_nsweeps_{}'.format(nsweep))
        plt.savefig(savename)


def mean_stats(savename,
               version='v1.0-trainval',
               dataroot='/data/sets/nuscenes-v1.0'):

    db = NuScenes(version=version, dataroot=dataroot)

    tokens = NuscenesLidarMethods.splits('train', db)
    global2local = NuscenesLidarMethods.render_global2local(
        db, NuscenesLidarMethods.raw_mappings()['detection']['global2local'])
    local2id = NuscenesLidarMethods.raw_mappings()['detection']['local2id']

    counts = {
        'n': 0,
        'n_vel': 0,
        'x': 0,
        'y': 0,
        'z': 0,
        'w': 0,
        'l': 0,
        'h': 0,
        'v_x': 0,
        'v_y': 0,
        'yaw_sin': 0,
        'yaw_cos': 0,
    }

    all_counts = {}
    for key in local2id.keys():
        all_counts[key] = deepcopy(counts)

    for token in tokens:
        sample_record = db.get('sample', token)
        anns = sample_record['anns']
        anntokens = [ann for ann in anns if db.get('sample_annotation', ann)[
            'category_name'] in list(global2local.keys())]

        for anntoken in anntokens:
            annrecord = db.get('sample_annotation', anntoken)
            name = global2local[annrecord['category_name']]

            all_counts[name]['n'] += 1

            all_counts[name]['x'] += annrecord['translation'][0]
            all_counts[name]['y'] += annrecord['translation'][1]
            all_counts[name]['z'] += annrecord['translation'][2]

            all_counts[name]['w'] += annrecord['size'][0]
            all_counts[name]['l'] += annrecord['size'][1]
            all_counts[name]['h'] += annrecord['size'][2]

            vel = db.box_velocity(annrecord['token'])
            if not np.isnan(vel[0]) and not np.isnan(vel[1]):
                all_counts[name]['n_vel'] += 1
                all_counts[name]['v_x'] += vel[0]
                all_counts[name]['v_y'] += vel[1]

            # Yaw takes some extra work, see https://en.wikipedia.org/wiki/Mean_of_circular_quantities
            yaw = quaternion_yaw(Quaternion(annrecord['rotation']))
            all_counts[name]['yaw_sin'] += np.sin(yaw)
            all_counts[name]['yaw_cos'] += np.cos(yaw)

    avg_stats = {}
    for name, counts in all_counts.items():
        n = counts['n']
        n_vel = counts['n_vel']
        avg_stats[name] = {}
        for stat, sum_ in counts.items():
            if stat in {'n', 'n_vel', 'yaw_sin', 'yaw_cos'}:
                pass
            elif stat in {'v_x', 'v_y'}:
                avg_stats[name][stat] = sum_ / n_vel
            else:
                avg_stats[name][stat] = sum_ / n

        # Yaw takes some extra work, see https://en.wikipedia.org/wiki/Mean_of_circular_quantities
        avg_stats[name]['yaw'] = np.arctan2(counts['yaw_sin'] / n, counts['yaw_cos'] / n)

    with open(savename, 'w') as f:
        json.dump(avg_stats, f, indent=4)


def performance_by_lidar_pts(nuscenes_path,
                             output_dir,
                             n_pts_ls=(1, 5, 10, 25, 50, 75, 100),
                             version='v1.0-trainval',
                             dataroot='/data/sets/nuscenes-v1.0',
                             eval_set='val'):
    """ Analysis of nuScenes metrics performance by number of lidar pts per GT """

    assert min(n_pts_ls) >= 1, 'nuScenes eval already removes gt with no pts'

    config = config_factory('detection_cvpr_2019')
    nusc = NuScenes(version=version, dataroot=dataroot)

    if not os.path.exists(output_dir):
        os.makedirs(output_dir)

    for n_pts in n_pts_ls:

        pts_dir = os.path.join(output_dir, 'n_pts_{}'.format(n_pts))
        nuscenes_eval = DetectionEval(nusc=nusc, config=config, result_path=nuscenes_path, eval_set=eval_set,
                                      output_dir=pts_dir, verbose=False)

        # Now remove GT boxes that do not contain enough lidar pts
        eval_boxes = nuscenes_eval.gt_boxes
        for sample_token in eval_boxes.sample_tokens:
            # Remove boxes that do not have enough points in them.
            eval_boxes.boxes[sample_token] = [box for box in eval_boxes[sample_token] if box.num_pts >= n_pts]

        nuscenes_eval.gt_boxes = eval_boxes

        _ = nuscenes_eval.run()


def performance_by_semantic_prior_dist(nuscenes_path,
                                       output_dir,
                                       dist_ls=(0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50),
                                       version='v1.0-trainval',
                                       dataroot='/data/sets/nuscenes-v1.0',
                                       eval_set='val',
                                       filter_preds=False):
    """ Analysis of nuScenes metrics performance by distance of GT to semantic prior """

    config = config_factory('detection_cvpr_2019')
    nusc = NuScenes(version=version, dataroot=dataroot)

    if not os.path.exists(output_dir):
        os.makedirs(output_dir)

    for dist in dist_ls:

        dist_dir = os.path.join(output_dir, 'dist_{}'.format(dist))
        nuscenes_eval = DetectionEval(nusc=nusc, config=config, result_path=nuscenes_path, eval_set=eval_set,
                                      output_dir=dist_dir, verbose=False)

        # Now remove GT boxes that are too far away from the semantic prior
        eval_boxes = nuscenes_eval.gt_boxes
        for sample_token in eval_boxes.sample_tokens:
            # Get the semantic prior mask
            sample_record = nusc.get('sample', sample_token)
            scene_record = nusc.get('scene', sample_record['scene_token'])
            log_record = nusc.get('log', scene_record['log_token'])
            map_record = nusc.get('map', log_record['map_token'])
            map_mask = map_record['mask']

            eval_boxes.boxes[sample_token] = [box for box in eval_boxes[sample_token]
                                              if map_mask.is_on_mask(box.translation[0], box.translation[1],
                                                                     dilation=dist)]
        nuscenes_eval.gt_boxes = eval_boxes

        # We can also filter predictions that are too far away from the semantic prior
        if filter_preds:
            eval_boxes = nuscenes_eval.pred_boxes
            for sample_token in eval_boxes.sample_tokens:
                # Get the semantic prior mask
                sample_record = nusc.get('sample', sample_token)
                scene_record = nusc.get('scene', sample_record['scene_token'])
                log_record = nusc.get('log', scene_record['log_token'])
                map_record = nusc.get('map', log_record['map_token'])
                map_mask = map_record['mask']

                eval_boxes.boxes[sample_token] = \
                    [box for box in eval_boxes[sample_token]
                     if map_mask.is_on_mask(box.translation[0], box.translation[1], dilation=dist)]
            nuscenes_eval.pred_boxes = eval_boxes

        _ = nuscenes_eval.run()


def plot_performance_by_lidar_pts(output_dir):

    n_pts = (1, 5, 10, 25, 50, 75, 100)

    max_recall = {}
    for name in DETECTION_NAMES:
        max_recall[name] = -np.ones(len(n_pts))

    for i, n_pt in enumerate(n_pts):
        with open(os.path.join(output_dir, 'n_pts_{}'.format(n_pt), 'metric_data_list.json'), 'r') as f:
            metric_data_list = json.load(f)

        for name in DETECTION_NAMES:
            recall = np.array(metric_data_list['{}:2.0'.format(name)]['recall'])
            precision = np.array(metric_data_list['{}:2.0'.format(name)]['precision'])
            find_zeros = np.where(precision == 0.0)[0]
            if len(find_zeros) > 0:
                print(find_zeros)
                max_recall[name][i] = recall[find_zeros[0]]
            else:
                max_recall[name][i] = 1.0

    for name in DETECTION_NAMES:
        plt.plot(n_pts, max_recall[name], label=name, color=DETECTION_COLORS[name])

    plt.title('Max recall vs number of lidar pts in GT')
    plt.legend(loc='best')
    plt.show()


def plot_performance_by_semantic_prior_dist(output_dir: str = '.'):

    dist_ths = (0, 0.5, 1, 1.5, 2, 2.5, 3, 3.5, 4, 4.5, 5)

    prec = {}
    for name in DETECTION_NAMES:
        prec[name] = -np.ones(len(dist_ths))

    for i, dist_th in enumerate(dist_ths):
        with open(os.path.join(output_dir, 'dist_{}'.format(dist_th), 'metrics.json'), 'r') as f:
            metrics = json.load(f)

        for name in DETECTION_NAMES:
            ap = 0
            for p in ['0.5', '1.0', '2.0', '4.0']:
                ap += metrics['label_aps'][name][p]
            prec[name][i] = ap / 4

    for name in DETECTION_NAMES:
        plt.plot(dist_ths, prec[name], label=name, color=DETECTION_COLORS[name])

    plt.title('AP vs distance of GT to semantic prior map')
    plt.xlabel('Distance (m) to semantic prior map')
    plt.ylabel('AP')
    plt.legend(loc='best')
    plt.show()


def write_tex_table(metrics_path, output_path):

    with open(metrics_path, 'r') as f:
        metrics = json.load(f)

    tex = ''

    tex += '\\begin{table*}[]\n'
    tex += '\\begin{tabular}{| c | c | c | c | c | c | c |} \\hline\n'
    tex += 'Object Class    &   AP  &   ATE &   ASE & AOE   & AVE   & AAE   \\\\ \\hline \\hline\n'
    for name in DETECTION_NAMES:
        ap = metrics['label_aps'][name]['2.0']
        ate = metrics['label_tp_errors'][name]['trans_err']
        ase = metrics['label_tp_errors'][name]['scale_err']
        aoe = metrics['label_tp_errors'][name]['orient_err']
        ave = metrics['label_tp_errors'][name]['vel_err']
        aae = metrics['label_tp_errors'][name]['attr_err']
        tex_name = ' '.join([word.capitalize() for word in name.replace('_', ' ').split(' ')])
        if name == 'traffic_cone':
            tex += '{}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   N/A  &   N/A  &   N/A  \\\\ \\hline\n'.format(
                tex_name, ap, ate, ase)
        elif name == 'barrier':
            tex += '{}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   N/A  &   N/A  \\\\ \\hline\n'.format(
                tex_name, ap, ate, ase, aoe)
        else:
            tex += '{}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   {:.3f}  \\\\ \\hline\n'.format(
                tex_name, ap, ate, ase, aoe, ave, aae)

    map_ = metrics['mean_ap']
    mate = metrics['tp_errors']['trans_err']
    mase = metrics['tp_errors']['scale_err']
    maoe = metrics['tp_errors']['orient_err']
    mave = metrics['tp_errors']['vel_err']
    maae = metrics['tp_errors']['attr_err']
    tex += '\\hline Mean  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   {:.3f}  &   {:.3f}  \\\\ \\hline\n'\
        .format(map_, mate, mase, maoe, mave, maae)

    tex += '\\end{tabular}\n'
    tex += '\\caption{Detailed detection performance, '
    tex += 'NDS={:.3f}. '.format(metrics['weighted_sum'])
    tex += 'Abbreviations: NDS = nuScenes detection score, ' \
           'AP = average precision, ATE = average translation error, ASE = average scale error, ' \
           'AOE = average orientation error, AVE = average velocity error, ' \
           'AAE = average attribute error.}\n'
    tex += '\\end{table*}\n'

    with open(output_path, 'w') as f:
        f.write(tex)


if __name__ == '__main__':
    fire.Fire()


==> analysis/nuscenes_paper_plots_lsn_oft.py <==
import json
from typing import Dict, List

import numpy as np
from matplotlib import pyplot as plt
from nuscenes.eval.common.config import config_factory
from nuscenes.eval.detection.data_classes import DetectionMetricDataList, DetectionMetrics

lsn_mdl_path = '/home/bhelou/data/nuscenes_lsn_vs_oft/metric_data_list_LSN.json'
oft_mdl_path = '/home/bhelou/data/nuscenes_lsn_vs_oft/metric_data_list_OFT.json'

lsn_metrics_path = '/home/bhelou/data/nuscenes_lsn_vs_oft/metrics_LSN.json'
oft_metrics_path = '/home/bhelou/data/nuscenes_lsn_vs_oft/metrics_OFT.json'

TP_METRICS = ['trans_err', 'scale_err', 'orient_err']
TP_METRICS_UNITS = {'trans_err': 'm', 'scale_err': '1-IOU', 'orient_err': 'rad.'}
PRETTY_TP_METRICS = {'trans_err': 'Trans.', 'orient_err': 'Orient.', 'scale_err': 'Scale'}


def setup_axis(xlabel: str = None,
               ylabel: str = None,
               xlim: int = None,
               ylim: int = None,
               title: str = None,
               min_precision: float = None,
               min_recall: float = None,
               ax=None):

    if ax is None:
        ax = plt.subplot()

    ax.get_xaxis().tick_bottom()
    # ax.tick_params(labelsize=16)
    ax.get_yaxis().tick_left()
    ax.spines["top"].set_visible(False)
    ax.spines["bottom"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_visible(False)

    if title is not None:
        ax.set_title(title, size=24)
    if xlabel is not None:
        ax.set_xlabel(xlabel)
    if ylabel is not None:
        ax.set_ylabel(ylabel)
    if xlim is not None:
        ax.set_xlim(0, xlim)
    if ylim is not None:
        ax.set_ylim(0, ylim)
    if min_recall is not None:
        ax.axvline(x=min_recall, linestyle='--', color=(0, 0, 0, 0.3))
    if min_precision is not None:
        ax.axhline(y=min_precision, linestyle='--', color=(0, 0, 0, 0.3))

    return ax


def pretty_name(name: str):
    """ Get a pretty name for a detection class. """
    return ' '.join(name.title().split('_'))


def fill_metrics(metrics: DetectionMetrics, contents: Dict):
    metrics._label_aps = contents['label_aps']
    metrics._label_tp_errors = contents['label_tp_errors']
    metrics.eval_time = contents['eval_time']


def class_pr_curve(md_list: DetectionMetricDataList,
                   metrics: DetectionMetrics,
                   detection_name: str,
                   min_precision: float,
                   min_recall: float,
                   desired_dist_th: float = 2,
                   savepath: str = None,
                   fmt_opts: str = 'b-',
                   net: str = 'PointPillars',
                   ax=None):
    if ax is None:
        ax = setup_axis(title=pretty_name(detection_name), xlabel='Recall', ylabel='Precision', xlim=1, ylim=1,
                        min_precision=min_precision, min_recall=min_recall)

    # Get recall vs precision values of given class for each distance threshold.
    data = md_list.get_class_data(detection_name)

    # Plot the recall vs. precision curve for each distance threshold.
    for md, dist_th in data:
        if dist_th != desired_dist_th:
            continue
        ap = metrics.get_label_ap(detection_name, dist_th)
        ax.plot(md.recall, md.precision, fmt_opts, label='{}: {:.1f}%'.format(net, ap * 100))

    ax.legend(loc='best')
    if savepath is not None:
        plt.tight_layout(pad=0)
        plt.savefig(savepath, bbox_inches='tight', pad_inches=0)
        plt.close()


def class_tp_curve(md_lists: List[DetectionMetricDataList],
                   metrics: List[DetectionMetrics],
                   detection_name: str,
                   min_recall: float,
                   dist_th_tp: float,
                   savepath: str = None,
                   ax=None):

    if ax is None:
        ax = setup_axis(title=None, xlabel='Recall', ylabel='Error', xlim=1,
                        min_recall=min_recall)

    ax.set_aspect(0.6)
    fmts = ['-', '-.']  # for plotting
    nets = ['PP', 'OFT']
    colors = ['C0', 'C1', 'C2']
    recalls = [[], []]
    errors = [[], []]
    labels = [[], []]
    ind_net = 0
    for md_list, metric, fmt in zip(md_lists, metrics, fmts):
        # Get metric data for given detection class with tp distance threshold.
        md = md_list[(detection_name, dist_th_tp)]
        min_recall_ind = round(100 * min_recall)

        # Plot the recall vs. error curve for each tp metric.
        for ind, tp_metric in enumerate(TP_METRICS):
            tp = metric.get_label_tp(detection_name, tp_metric)

            # Plot only if we have valid data.
            if tp is not np.nan or min_recall_ind <= md.max_recall_ind:
                recall, error = md.recall[:md.max_recall_ind + 1], getattr(md, tp_metric)[:md.max_recall_ind + 1]
            else:
                recall, error = [], []

            # Change legend based on tp value
            if tp is np.nan:
                label = '{}: n/a'.format(tp_metric)
            elif min_recall_ind > md.max_recall_ind:
                label = '{}: nan'.format(tp_metric)
            else:
                label = '{} {}: {:.2f} ({})'.format(
                    nets[ind_net], PRETTY_TP_METRICS[tp_metric], tp, TP_METRICS_UNITS[tp_metric])

            labels[ind_net].append(label)
            recalls[ind_net].append(recall)
            errors[ind_net].append(error)

        ax.axvline(x=md.max_recall, linestyle='-.', color=(0, 0, 0, 0.3))
        ind_net += 1

    ind = 0
    for recall_PP, recall_OFT, error_PP, error_OFT, label_PP, label_OFT in \
            zip(recalls[0], recalls[1], errors[0], errors[1], labels[0], labels[1]):
        ax.plot(recall_PP, error_PP, colors[ind] + fmts[0], label=label_PP)
        ax.plot(recall_OFT, error_OFT, colors[ind] + fmts[1], label=label_OFT)
        ind += 1

    ax.legend(loc='best')

    if savepath is not None:
        plt.tight_layout(pad=0)
        plt.savefig(savepath, bbox_inches='tight', pad_inches=0)
        plt.close()


# Load the metric data lists for lsn and oft
with open(lsn_mdl_path, 'r') as f:
    lsn_mdl = json.load(f)
    lsn_mdl = DetectionMetricDataList.deserialize(lsn_mdl)
with open(oft_mdl_path, 'r') as f:
    oft_mdl = json.load(f)
    oft_mdl = DetectionMetricDataList.deserialize(oft_mdl)

# Load the metrics
config = config_factory('detection_cvpr_2019')
with open(lsn_metrics_path, 'r') as f:
    lsn_metrics_contents = json.load(f)
    lsn_metrics = DetectionMetrics(cfg=config)
    fill_metrics(metrics=lsn_metrics, contents=lsn_metrics_contents)
with open(oft_metrics_path, 'r') as f:
    oft_metrics_contents = json.load(f)
    oft_metrics = DetectionMetrics(cfg=config)
    fill_metrics(metrics=oft_metrics, contents=oft_metrics_contents)

legendSize = 12
plt.rcParams.update({'xtick.labelsize': legendSize, 'ytick.labelsize': legendSize, 'legend.fontsize': legendSize,
                     'font.size': legendSize + 2})

# Render
ax = setup_axis(title=None, xlabel='Recall', ylabel='Precision', xlim=1, ylim=1,
                min_precision=config.min_precision, min_recall=config.min_recall)
ax.set_title('')
ax.set_xlabel('')
ax.set_aspect(0.3)

save_path = '/home/bhelou/data/nuscenes_lsn_vs_oft/out/ap_oft_lsn.pdf'
# save_path = None
class_pr_curve(lsn_mdl, lsn_metrics, 'car', config.min_precision,
               config.min_recall, net='PP', ax=ax, savepath=None, fmt_opts='k-')
class_pr_curve(oft_mdl, oft_metrics, 'car', config.min_precision, config.min_recall, net='OFT', ax=ax,
               savepath=save_path, fmt_opts='k-.')
plt.close()

save_path = '/home/bhelou/data/nuscenes_lsn_vs_oft/out/tp_oft_lsn.pdf'
class_tp_curve([lsn_mdl, oft_mdl], [lsn_metrics, oft_metrics], 'car',
               config.min_recall, config.dist_th_tp, savepath=save_path)


==> analysis/plot_attributes.py <==
from typing import Dict

import matplotlib.pyplot as plt
from nuscenes import NuScenes


def class_attributes(nusc: NuScenes) -> Dict[str, Dict[str, int]]:
    """
    For each annotated category in nuScenes, compute the count of all different attributes.
    :param nusc: An instance of the nuScenes class.
    :return: {category: {attribute: count}}.
    """
    cat_attr = {}

    for annrecord in nusc.sample_annotation:
        name = annrecord['category_name']

        for attribute_token in annrecord['attribute_tokens']:
            att_name = nusc.get('attribute', attribute_token)['name']
            if name not in cat_attr:
                cat_attr[name] = {}
            if att_name not in cat_attr[name]:
                cat_attr[name][att_name] = 1
            else:
                cat_attr[name][att_name] += 1

    return cat_attr


if __name__ == '__main__':
    nusc = NuScenes(version='v1.0-trainval', dataroot='/data/sets/nuscenes-v1.0')
    cat_attr = class_attributes(nusc)
    # Compute the percentage from the count.
    cat_attr_perc = {}

    for cat, attr in cat_attr.items():
        cat_sum = sum(list(attr.values()))
        cat_attr_perc[cat] = {}
        for att, ct in attr.items():
            cat_attr_perc[cat][att] = ct * 100 / cat_sum

    # Shorter names for selected categories. cat_map is an ordered dictionary.
    cat_map = {
        'vehicle.car': 'car',
        'vehicle.bus.rigid': 'bus.rigid',
        'vehicle.bus.bendy': 'bun.bendy',
        'vehicle.truck': 'truck',
        'vehicle.construction': 'constr. veh.',
        'vehicle.trailer': 'trailer',
        'vehicle.emergency.police': 'police car',
        'vehicle.motorcycle': 'motorcycle',
        'vehicle.bicycle': 'bicycle',
        'human.pedestrian.personal_mobility': 'p. mobility',
        'human.pedestrian.adult': 'adult',
        'human.pedestrian.construction_worker': 'worker',
        'human.pedestrian.child': 'child',
        'human.pedestrian.police_officer': 'police',
    }

    # The following constants are from the cat_map dictionary. They denote the start and end index of classes which have
    # the same types of attributes.
    num_cars = 7
    bike_cat_start = 7
    bike_cat_end = 10
    ped_cat_start = 10
    ped_cat_end = 14

    move = []
    park = []
    stop = []
    park_stop = []

    for cat in list(cat_map.keys())[:num_cars]:
        move.append(cat_attr_perc[cat]['vehicle.moving'])
        park.append(cat_attr_perc[cat]['vehicle.parked'])
        stop.append(cat_attr_perc[cat]['vehicle.stopped'])
        park_stop.append(park[-1] + stop[-1])

    with_rider = []
    without_rider = []

    for cat in list(cat_map.keys())[bike_cat_start: bike_cat_end]:
        with_rider.append(cat_attr_perc[cat]['cycle.with_rider'])
        without_rider.append(cat_attr_perc[cat]['cycle.without_rider'])

    ped_move = []
    ped_stand = []
    ped_sit = []
    ped_stand_sit = []

    for cat in list(cat_map.keys())[ped_cat_start: ped_cat_end]:
        ped_move.append(cat_attr_perc[cat]['pedestrian.moving'])
        ped_stand.append(cat_attr_perc[cat]['pedestrian.standing'])
        ped_sit.append(cat_attr_perc[cat]['pedestrian.sitting_lying_down'])
        ped_stand_sit.append(ped_stand[-1] + ped_sit[-1])

    # Plot the stacked bar graphs finally.
    width = 0.35
    ind = range(len(park))

    fig, ax = plt.subplots(1, 1, figsize=(5, 3))

    p1 = ax.bar(ind, park, width)
    p2 = ax.bar(ind, stop, width, bottom=park)
    p3 = ax.bar(ind, move, width, bottom=park_stop)
    p4 = ax.bar(range(bike_cat_start, bike_cat_end), with_rider, width)
    p5 = ax.bar(range(bike_cat_start, bike_cat_end), without_rider, width, bottom=with_rider)
    p6 = ax.bar(range(ped_cat_start, ped_cat_end), ped_stand, width)
    p7 = ax.bar(range(ped_cat_start, ped_cat_end), ped_sit, width, bottom=ped_stand)
    p8 = ax.bar(range(ped_cat_start, ped_cat_end), ped_move, width, bottom=ped_stand_sit)

    plt.xticks(range(len(cat_map)), list(cat_map.values()), rotation=90)
    plt.setp(ax.get_xticklabels(), fontsize=12)
    ax.legend((p1[0], p2[0], p3[0], p4[0], p5[0], p6[0], p7[0], p8[0]),
              ('parked', 'stopped', 'moving', 'with rider', 'without rider', 'standing', 'sitting', 'walking'),
              loc='center left', bbox_to_anchor=(1, 0.5))
    ax.set_ylim([0, 100])
    ax.set_ylabel('Fraction (%)', fontsize=13)
    ax.set_axisbelow(True)
    ax.yaxis.grid(color='gray', linestyle='dashed')
    fig.savefig('attributes.pdf', bbox_inches='tight')


==> analysis/plot_box_stats.py <==
# This script gets the box annotation statistics grouped into every main category.
# Statistics include: radial distance, orientation, velocity and WLH.
# It then plots some statistics on annotations from the three main categories: car, ped, bicycle.

# It requires the nuscenes-devkit on the PYTHONPATH.

import argparse
from typing import List, Tuple
from collections import defaultdict

import matplotlib.pyplot as plt
import numpy as np
from tqdm import tqdm
from pyquaternion import Quaternion

from nuscenes.nuscenes import NuScenes

ORANGE_VEHICLE = (255 / 255, 158 / 255, 0)
RED_BICYCLE = (255 / 255, 61 / 255, 99 / 255)
BLUE_PED = (66 / 255, 134 / 255, 244 / 255)


def get_box_geom(box) -> Tuple[Tuple, float, float]:
    """
    Get box geometry given 3d box.
    :param box: The box.
    """
    # In cartesian map, center[1] is -x axis and center[0] is y axis.
    ray_yaw = np.arctan2(box.center[0], -box.center[1])
    radial_distance = np.linalg.norm([box.center[0], box.center[1]])

    # If negative angle, add 360deg to make the range 0-360
    if ray_yaw < 0:
        ray_yaw = ray_yaw + 2 * np.pi

    return tuple(box.wlh), radial_distance, ray_yaw * 180 / np.pi


def get_box_data(nusc: NuScenes, nbr_anns: int = None):
    """
    Get relevant box data for each class from the annotations in the form of dictionary for easy plotting.
    This includes: Object size (WLH), Orientation, Radial Distance, Yaw Angle, and Absolute Velocity.
    :param nusc: NuScenes instance
    :param nbr_anns: The number of annotations to be collected. If None, we mine all annotations.
    :return: Dictionaries for obj_size (in wlh format), orientation and radial distance.
    """
    obj_size_per_class = defaultdict(list)
    orientation_per_class = defaultdict(list)
    radial_distance_per_class = defaultdict(list)
    yaw_angle_per_class = defaultdict(list)
    velocity_per_class = defaultdict(list)

    exclude_ped = ['pedestrian.wheelchair', 'pedestrian.stroller', 'pedestrian.personal_mobility']
    if nbr_anns is None:
        nbr_anns = len(nusc.sample_annotation)

    for ann in tqdm(nusc.sample_annotation[0:nbr_anns]):

        # Get Lidar Box for each annotation
        sample_record = nusc.get('sample', ann['sample_token'])
        box = nusc.get_box(ann['token'])
        cat_name = box.name

        # Move box to ego vehicle coord system
        sd_record = nusc.get('sample_data', sample_record['data']['LIDAR_TOP'])
        pose_record = nusc.get('ego_pose', sd_record['ego_pose_token'])
        box.translate(-np.array(pose_record['translation']))
        box.rotate(Quaternion(pose_record['rotation']).inverse)

        qrotate = Quaternion(axis=(0., 0., 1.), angle=0)

        # Compute velocity
        v = nusc.box_velocity(ann['token'])
        abs_vel = np.sqrt(v[0] ** 2 + v[1] ** 2)

        # Log box information specific to cars
        if cat_name == 'vehicle.car':
            obj_size_per_class['car'].append(box.wlh.tolist())
            orientation_per_class['car'].append((qrotate * box.orientation).degrees)
            _, radial_distance, yaw_angle = get_box_geom(box)
            radial_distance_per_class['car'].append(radial_distance)
            yaw_angle_per_class['car'].append(yaw_angle)
            velocity_per_class['car'].append(abs_vel)

        # Log box information grouped by bicycle, vehicles, pedestrian, etc
        elif cat_name == 'vehicle.bicycle':
            obj_size_per_class['bicycle'].append(box.wlh.tolist())
            orientation_per_class['bicycle'].append((qrotate * box.orientation).degrees)
            _, radial_distance, yaw_angle = get_box_geom(box)
            radial_distance_per_class['bicycle'].append(radial_distance)
            yaw_angle_per_class['bicycle'].append(yaw_angle)
            velocity_per_class['bicycle'].append(abs_vel)

        # Log box information grouped by vehicles/humans (main class).
        elif cat_name.find('.') is not -1:
            subclassname = cat_name[cat_name.find('.') + 1:]
            cat_name = cat_name[:cat_name.find('.')]

            # Ignore human peds not in eval.
            if subclassname not in exclude_ped:
                obj_size_per_class[cat_name].append(box.wlh.tolist())
                orientation_per_class[cat_name].append((qrotate * box.orientation).degrees)
                _, radial_distance, yaw_angle = get_box_geom(box)
                radial_distance_per_class[cat_name].append(radial_distance)
                yaw_angle_per_class[cat_name].append(yaw_angle)
                velocity_per_class[cat_name].append(abs_vel)

    return obj_size_per_class, orientation_per_class, radial_distance_per_class, yaw_angle_per_class, velocity_per_class


def plot_basic(ax: plt.Axes, nbr_class: int, bin_values: np.ndarray, xticks: List[float], xlim: Tuple[float, float],
               width: float, color: Tuple[float, float, float] = BLUE_PED) -> None:
    """
    Basic plotting for bar graph.
    :param ax: Matplotlib Axes
    :param nbr_class: Number of classes from the histogram output.
    :param bin_values: The bin values from the histogram output.
    :param xticks: Xticks.
    :param xlim: (xmin, xmax) range in xaxis.
    :param width: Width of the bar.
    :param color: RGB color, range from 0 to 1.
    """
    ax.bar(bin_values, nbr_class, width=width, align='edge', color=color)
    ax.set_xticks(xticks)
    ax.set_xlim(xlim)
    ax.tick_params(labelsize=20)


def plot_basic_three(ax: plt.Axes, nbr_class: np.ndarray, bin_values: np.ndarray, xticks: List[float],
                     xlim: Tuple[float, float], width: float, ylog: bool = False) -> None:
    """
    Basic plotting for bar graph which combines three bars.
    :param ax: Matplotlib Axes
    :param nbr_class: Number of classes from the histogram output.
    :param bin_values: The bin values from the histogram output.
    :param xticks: Xticks.
    :param xlim: (xmin, xmax) range in xaxis.
    :param width: Width of the bar.
    :param ylog: Whether to plot in log scale for the y axis or not.
    """
    if ylog:
        ax.set_yscale("log")
    ax.set_xticks(xticks)
    ax.set_xlim(xlim)
    ax.bar(bin_values + width, nbr_class[0], color=ORANGE_VEHICLE, width=width, align='center')
    ax.bar(bin_values, nbr_class[1], color=BLUE_PED, width=width, align='center')
    ax.bar(bin_values - width, nbr_class[2], color=RED_BICYCLE, width=width, align='center')
    ax.tick_params(labelsize=15)


def plot_rose(ax: plt.Axes, angles: np.ndarray, bins: int = 16, density: bool = True, xticks: List[float] = True,
              **param_dict):
    """
    Plots polar histogram of angles. From: https://stackoverflow.com/questions/22562364/circular-histogram-for-python.
    :param ax: Matplotlib Axes
    :param angles: <np.float>. Input angles in radians.
    :param bins: Number of bins for the histogram.
    :param density: If we want it to be a density or use actual histogram values.
    :param xticks: Xticks.
    :
    """
    # To be safe, make a copy of angles before wrapping
    data = angles.copy()
    # Wrap angles to range [0, 2pi)
    data %= 2 * np.pi

    # Bin data and record counts
    count, bin = np.histogram(data, bins=np.linspace(0, 2 * np.pi, num=bins + 1))

    # By default plot density instead of frequency (frequency potentially misleading)
    if density is None or density is True:
        # Area to assign each bin
        area = count / data.size
        # Calculate corresponding bin radius
        radius = (area / np.pi) ** .5
    else:
        radius = count

    # Plot data on ax
    ax.bar(bin[:-1] + np.pi / bins, radius, width=2 * np.pi / bins, zorder=1, linewidth=1, **param_dict)

    # Remove ylabels, they are obstructive and not informative
    ax.set_yticks([])

    if xticks:
        # Label angles according to convention
        angle_pos = [0, np.pi / 4, np.pi / 2, np.pi * 3 / 4, np.pi, np.pi * 5 / 4, 3 * np.pi / 2, np.pi * 7 / 4]

        # Re-arranged the labels. Since current yaw angles are in the cartesian plane but we want 0deg at
        # North position.
        angle_label = [270, 315, 0, 45, 90, 135, 180, 225]
        ax.set_xticks(angle_pos)
        ax.set_xticklabels(angle_label, fontsize=14)
    else:
        ax.set_xticks([])


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Plot the box information for each category')
    parser.add_argument('--root', type=str, default='/data/sets/nuscenes-v1.0')
    parser.add_argument('--version', type=str, default='v1.0-trainval')
    parser.add_argument('--anns', type=int, default=None)
    args = parser.parse_args()

    nusc = NuScenes(version=args.version, dataroot=args.root, verbose=True)

    obj_size_per_class, orientation_per_class, radial_distance_per_class, yaw_per_class, velocity_per_class, \
        = get_box_data(nusc, nbr_anns=args.anns)


    def get_midpt(bin_values):
        """
        Helper function to get midpoint of bin_values
        """
        edges = bin_values
        bin_mdpt = (edges[1:] + edges[:-1]) / 2
        return bin_mdpt


    # Note: Bin values are predefined based on visual aesthetics when plotted using all sample annotations.
    # Plot 1: WLH for cars
    name = 'car'
    obj_dimensions = np.array(obj_size_per_class[name])
    nbr_class_w, bin_values_w = np.histogram(obj_dimensions[:, 0], bins=40)
    nbr_class_l, bin_values_l = np.histogram(obj_dimensions[:, 1], bins=130)
    nbr_class_h, bin_values_h = np.histogram(obj_dimensions[:, 2], bins=30)

    # normalize y
    nbr_class_w = nbr_class_w / sum(nbr_class_w)
    nbr_class_l = nbr_class_l / sum(nbr_class_l)
    nbr_class_h = nbr_class_h / sum(nbr_class_h)

    fig, axes = plt.subplots(3, 1, figsize=(10, 5))
    plot_basic(axes[0], nbr_class_w, bin_values_w[1:], [0, 2.5, 5], (0, 7), 0.1)
    plot_basic(axes[1], nbr_class_l, bin_values_l[1:], [0, 2.5, 5], (0, 7), 0.1)
    plot_basic(axes[2], nbr_class_h, bin_values_h[1:], [0, 2.5, 5], (0, 7), 0.1)
    axes[2].set_xlabel('width [m], length [m], height [m]', fontsize=20)
    axes[1].set_ylabel('Number of Cars', fontsize=20)
    plt.tight_layout()
    plt.savefig('wlh_cars.pdf')

    # This is Figure 5 (left) in nuScenes paper.
    # Plot 1b: WLH for cars (manually crop out outliers).
    name = 'car'
    obj_dimensions = np.array(obj_size_per_class[name])
    nbr_class_w, bin_values_w = np.histogram(obj_dimensions[:, 0], bins=80)
    nbr_class_l, bin_values_l = np.histogram(obj_dimensions[:, 1], bins=140)
    nbr_class_h, bin_values_h = np.histogram(obj_dimensions[:, 2], bins=40)
    fig, axes = plt.subplots(3, 1, figsize=(5, 5))
    plot_basic(axes[0], nbr_class_w[0:40], get_midpt(bin_values_w)[0:40], [1, 1.5, 2, 2.5, 3], (1.5, 2.5), 0.035)
    plot_basic(axes[1], nbr_class_l[0:140], get_midpt(bin_values_l)[0:140], [4, 4.5, 5, 5.5, 6], (3.5, 6), 0.075)
    plot_basic(axes[2], nbr_class_h[0:50], get_midpt(bin_values_h)[0:50], [1, 1.5, 2, 2.5, 3], (1, 2.5), 0.055)
    axes[2].set_xlabel('width [m], length [m], height [m]', fontsize=20)
    axes[1].set_ylabel('% of Cars', fontsize=20)
    axes[0].tick_params(labelsize=15)
    axes[1].tick_params(labelsize=15)
    axes[2].tick_params(labelsize=15)
    plt.tight_layout()
    plt.savefig('wlh_cars_shorten.pdf')

    # Plot 1c: WLH for cars
    name = 'car'
    fig, axes = plt.subplots(3, 1, figsize=(5, 6))
    obj_dimensions = np.array(obj_size_per_class[name])
    axes[0].hist(obj_dimensions[:, 0], bins=50)
    axes[1].hist(obj_dimensions[:, 1], bins=130)
    axes[2].hist(obj_dimensions[:, 2], bins=50)
    axes[2].set_xlabel('width [m], length [m], height [m]', fontsize=15)
    axes[1].set_ylabel('Number of Cars', fontsize=15)
    axes[0].set_xlim((1.3, 2.4))
    axes[1].set_xlim((3.6, 5.5))
    axes[2].set_xlim((1.3, 2.4))
    axes[1].set_xticks((4, 4.5, 5, 5.5))
    plt.tight_layout()
    plt.savefig('wlh_cars_using_plthist.pdf')

    # Plot 2: WLH for peds (Won't be placed in paper, but keeping it here)
    name = 'human'
    obj_dimensions = np.array(obj_size_per_class[name])
    nbr_class_w, bin_values_w = np.histogram(obj_dimensions[:, 0], bins=25)
    nbr_class_l, bin_values_l = np.histogram(obj_dimensions[:, 1], bins=25)
    nbr_class_h, bin_values_h = np.histogram(obj_dimensions[:, 2], bins=30)
    fig, axes = plt.subplots(3, 1, figsize=(10, 8))
    plot_basic(axes[0], nbr_class_w, bin_values_w[1:], [0, 1.5, 3], (0, 3), 0.05)
    plot_basic(axes[1], nbr_class_l, bin_values_l[1:], [0, 1.5, 3], (0, 3), 0.05)
    plot_basic(axes[2], nbr_class_h, bin_values_h[1:], [0, 1.5, 3], (0, 3), 0.05)
    axes[2].set_xlabel('width [m], length [m], height [m]', fontsize=12)
    axes[1].set_ylabel('Number of Pedestrians', fontsize=12)
    plt.tight_layout()
    plt.savefig('wlh_peds.pdf')

    # This is Figure 6 in nuScenes paper.
    # Plot 3 and 4 combined. Radial Distance and Orientation histograms.
    fig, ax = plt.subplots(2, 1, figsize=(10, 6))

    # Radial Distance
    nbr_class = []
    xticks = np.linspace(0, 75, 6)
    name = 'car'
    bin_nbr = 50
    obj_radial_distance = np.array(radial_distance_per_class[name])
    nbr_class_radial_distance, bin_values_radial_distance = np.histogram(obj_radial_distance, bins=bin_nbr)
    nbr_class.append(nbr_class_radial_distance / sum(nbr_class_radial_distance) * 100)

    name = 'human'
    obj_radial_distance = np.array(radial_distance_per_class[name])
    nbr_class_radial_distance, bin_values_radial_distance = np.histogram(obj_radial_distance,
                                                                         bins=bin_values_radial_distance)
    nbr_class.append(nbr_class_radial_distance / sum(nbr_class_radial_distance) * 100)

    name = 'bicycle'
    obj_radial_distance = np.array(radial_distance_per_class[name])
    nbr_class_radial_distance, bin_values_radial_distance = np.histogram(obj_radial_distance,
                                                                         bins=bin_values_radial_distance)
    nbr_class.append(nbr_class_radial_distance / sum(nbr_class_radial_distance) * 100)

    plot_basic_three(ax[0], nbr_class, get_midpt(bin_values_radial_distance), xticks, (0, 85), width=1, ylog=False)
    ax[0].set_xlabel('Radial Distance [m]', fontsize=15)
    ax[0].set_ylabel('% of annotations/class', fontsize=15)
    ax[0].legend(['car', 'pedestrian', 'bicycle'], loc=1, fontsize=15)
    plt.tight_layout()

    # ORIENTATION
    xticks = [-180, -90, 0, 90, 180]
    nbr_class = []
    name = 'car'
    bin_nbr = 25
    obj_orientation = np.array(orientation_per_class[name])
    nbr_class_orientation, bin_values_orientation = np.histogram(obj_orientation, bins=bin_nbr, density=True)
    nbr_class.append(nbr_class_orientation / sum(nbr_class_orientation) * 100)
    name = 'human'
    obj_orientation = np.array(orientation_per_class[name])
    nbr_class_orientation, bin_values_orientation = np.histogram(obj_orientation, bins=bin_values_orientation,
                                                                 density=True)
    nbr_class.append(nbr_class_orientation / sum(nbr_class_orientation) * 100)
    name = 'bicycle'
    obj_orientation = np.array(orientation_per_class[name])
    nbr_class_orientation, bin_values_orientation = np.histogram(obj_orientation, bins=bin_values_orientation,
                                                                 density=True)
    nbr_class.append(nbr_class_orientation / sum(nbr_class_orientation) * 100)

    plot_basic_three(ax[1], nbr_class, get_midpt(bin_values_orientation), xticks, (-185, 185), width=4, ylog=False)
    ax[1].set_ylabel('% of annotations/class', fontsize=15)
    ax[1].set_xlabel('Orientation (degrees)', fontsize=15)
    plt.tight_layout()
    plt.legend(['car', 'pedestrian', 'bicycle'], loc=1, fontsize=15)
    plt.savefig('all_combined.pdf')

    # Plot 5b. Rose plots for C-P-B.
    fig = plt.figure(figsize=(15, 7))
    ax = fig.add_subplot(131, projection='polar')
    name = 'car'
    yaw_rad = np.array(yaw_per_class[name]) * np.pi / 180
    plot_rose(ax, yaw_rad, bins=16, color=ORANGE_VEHICLE, density=True)
    ax.set_xlabel(name, fontsize=20)

    ax = fig.add_subplot(132, projection='polar', )
    name = 'human'
    yaw_rad = np.array(yaw_per_class[name]) * np.pi / 180
    plot_rose(ax, yaw_rad, bins=16, color=BLUE_PED, density=True)
    ax.set_xlabel('pedestrian', fontsize=20)

    ax = fig.add_subplot(133, projection='polar')
    name = 'bicycle'
    yaw_rad = np.array(yaw_per_class[name]) * np.pi / 180
    plot_rose(ax, yaw_rad, bins=16, color=RED_BICYCLE, density=True)
    ax.set_xlabel(name, fontsize=20)
    plt.tight_layout()
    plt.savefig('rose_plots_combined.pdf')

    # Plot 6. Absolute velocity (combined) - we normalize using maximum bar heights. Filter out > 0.5 m/s.
    fig, ax = plt.subplots(1, 1, figsize=(10, 3))
    xticks = [1, 2, 5, 10, 15, 20, 25, 30]
    nbr_class = []
    name = 'car'
    bin_nbr = 70
    obj_velocity = np.array(velocity_per_class[name])
    obj_velocity = obj_velocity[~np.isnan(obj_velocity)]
    obj_velocity = obj_velocity[obj_velocity > 0.5]
    nbr_class_velocity, bin_values_velocity = np.histogram(obj_velocity, bins=bin_nbr)
    nbr_class.append(nbr_class_velocity / np.max(nbr_class_velocity) * 100)

    name = 'human'
    obj_velocity = np.array(velocity_per_class[name])
    obj_velocity = obj_velocity[~np.isnan(obj_velocity)]
    obj_velocity = obj_velocity[obj_velocity > 0.5]
    nbr_class_velocity, bin_values_velocity = np.histogram(obj_velocity, bins=bin_values_velocity)
    nbr_class.append(nbr_class_velocity / np.max(nbr_class_velocity) * 100)

    name = 'bicycle'
    obj_velocity = np.array(velocity_per_class[name])
    obj_velocity = obj_velocity[~np.isnan(obj_velocity)]
    obj_velocity = obj_velocity[obj_velocity > 0.5]
    nbr_class_velocity, bin_values_velocity = np.histogram(obj_velocity, bins=bin_values_velocity)
    nbr_class.append(nbr_class_velocity / np.max(nbr_class_velocity) * 100)

    plot_basic_three(ax, nbr_class, get_midpt(bin_values_velocity), xticks, (0.5, 20), width=0.12, ylog=False)
    ax.set_ylabel('% of annotations/class', fontsize=15)
    ax.set_xlabel('Absolute velocity [m/s]', fontsize=15)
    plt.legend(['car', 'pedestrian', 'bicycle'], loc=1, fontsize=15)
    plt.tight_layout()
    plt.savefig('abs_velocity_combined.pdf')

    # This is placed in SI.
    # Plot 6b. Absolute velocity alternate. Separate axis for each class. Y axis is the count.  Filter out > 0.5 m/s.
    fig, ax = plt.subplots(3, 1, figsize=(10, 7))
    xticks = [0, 5, 10, 15, 20, 25, 30]
    nbr_class = []
    name = 'car'
    bin_nbr = 60
    obj_velocity = np.array(velocity_per_class[name])
    obj_velocity = obj_velocity[~np.isnan(obj_velocity)]
    obj_velocity = obj_velocity[obj_velocity > 0.5]
    nbr_class_velocity, bin_values_velocity = np.histogram(obj_velocity, bins=bin_nbr, density=False)
    plot_basic(ax[0], nbr_class_velocity, get_midpt(bin_values_velocity), xticks, (0.5, 20), 0.25,
               color=ORANGE_VEHICLE)

    name = 'human'
    bin_nbr = 145
    xticks = [0, 1, 2, 3, 4, 6, 8, 10]
    obj_velocity = np.array(velocity_per_class[name])
    obj_velocity = obj_velocity[~np.isnan(obj_velocity)]
    obj_velocity = obj_velocity[obj_velocity > 0.5]
    nbr_class_velocity, bin_values_velocity = np.histogram(obj_velocity, bins=bin_nbr, density=False)
    plot_basic(ax[1], nbr_class_velocity, get_midpt(bin_values_velocity), xticks, (0.5, 2.2), 0.025,
               color=BLUE_PED)

    name = 'bicycle'
    bin_nbr = 45
    xticks = [0, 2, 4, 6, 8, 10, 12]
    obj_velocity = np.array(velocity_per_class[name])
    obj_velocity = obj_velocity[~np.isnan(obj_velocity)]
    obj_velocity = obj_velocity[obj_velocity > 0.5]
    nbr_class_velocity, bin_values_velocity = np.histogram(obj_velocity, bins=bin_nbr, density=False)
    plot_basic(ax[2], nbr_class_velocity, get_midpt(bin_values_velocity), xticks, (0.5, 9), 0.1,
               color=RED_BICYCLE)

    ax[2].set_xlabel('Absolute velocity [m/s]', fontsize=18)
    ax[0].set_ylabel('# of Cars', fontsize=18)
    ax[1].set_ylabel('# of Peds', fontsize=18)
    ax[2].set_ylabel('# of Bikes', fontsize=18)
    plt.tight_layout()
    plt.savefig('abs_velocity_3axes.pdf')


==> analysis/plot_category_count.py <==
# This script counts the number of annotations for each category and plots it.
# This script counts the number of scenes per location, number of rain/night scenes for a given split.

# It requires the nuscenes-devkit on the PYTHONPATH.

import matplotlib.pyplot as plt
import numpy as np
import argparse
from collections import defaultdict
from typing import Tuple

from nuscenes.nuscenes import NuScenes

# This is Figure 4(a) in nuScenes paper.


def get_cat_data(nusc: NuScenes) -> Tuple[str, int]:
    """
    Get category information (edited names) and number of annotations per category.
    :param nusc: NuScenes instance.
    :return: The category names (x) and number of annotations for each category (y).
    """
    categories = defaultdict(int)
    for record in nusc.sample_annotation:
        categories[record['category_name']] += 1

    # Make category information as matrix array
    number_per_categories = np.array([[name, nbr] for name, nbr in categories.items()])

    # Split to x and y
    category_names = number_per_categories[:, 0]
    category_length = number_per_categories[:, 1].astype(int)

    # Get sort indices in terms of number of categories
    idx = np.argsort(category_length)[::-1]

    # Rename categories to single word except for bus.rigid and bus.bendy. Also renaming some long words.
    new_category_names = []
    for name in category_names:
        # Removing the main class (human, vehicle, movable_object, static_object)
        name = name[name.find('.') + 1:]
        if name.startswith('emergency.police'):
            name = 'police car'

        # Removing second subclass (pedestrian, emergency)
        if name.find('.') != -1 and not name.startswith('bus'):
            name = name[name.find('.') + 1:]
        if name.startswith('personal'):
            name = 'p.mobility'
        if name.startswith('bicycle_rack'):
            name = 'bicycle racks'
        if name.startswith('pushable'):
            name = 'push/pullable'
        if name.startswith('construction_worker'):
            name = 'worker'
        if name.startswith('police_officer'):
            name = 'police'
        if name == 'construction':
            name = 'constr. veh.'
        new_category_names.append(name)
    new_category_names = np.array(new_category_names)

    return new_category_names[idx], category_length[idx]


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Plot the number of annotations for each category')
    parser.add_argument('--root', type=str, default='/data/sets/nuscenes-v1.0')
    parser.add_argument('--version', type=str, default='v1.0-trainval')
    args = parser.parse_args()

    nusc = NuScenes(version=args.version, dataroot=args.root, verbose=True)
    print('Plots the number of annotations for each category')
    cat_names, cat_length = get_cat_data(nusc)

    # Plot it out!
    fig, ax = plt.subplots(1, 1, figsize=(5, 3))
    ax.set_yscale("log")
    ax.bar(cat_names, cat_length)
    ax.set_ylabel('Counts', fontsize=10)
    ax.set_axisbelow(True)
    ax.yaxis.grid(color='gray', linestyle='dashed')
    plt.xticks(range(len(cat_names)), cat_names, rotation=90)
    plt.tight_layout()
    plt.savefig('nbr_anns_per_cat.pdf')

    print('Bonus stats: also counts the number of scenes per location! and number or rain/night scenes!')
    location_count = defaultdict(int)
    rain_count = 0
    night_count = 0
    for scene in nusc.scene:
        sample_location = nusc.get('log', scene['log_token'])['location']
        location_count[sample_location] += 1

        if 'rain' in scene['description'] or 'Rain' in scene['description']:
            rain_count += 1

        if 'night' in scene['description'] or 'Night' in scene['description']:
            night_count += 1

    for loc_name, loc_count in location_count.items():
        print('{}: {}'.format(loc_name, loc_count))

    print(rain_count)
    print(night_count)


==> analysis/plot_lidar_radial_per_cat.py <==
# This script collects the number of lidar points, radial distance, and yaw angle wrt ego-vehicle grouped by each category.
# It then plots a hexbin log-scaled density plot to show the number of lidar points vs radial distance from the three main categories: car, ped, bicycle.
# We also plot a polar density map for the annotations from the three main categories: car, ped, bicycle.

# It requires the nuscenes-devkit on the PYTHONPATH.

from typing import Tuple

import matplotlib.pyplot as plt
import numpy as np
from collections import defaultdict
from pyquaternion import Quaternion

from nuscenes.nuscenes import NuScenes

nusc = NuScenes(version='v1.0-trainval', dataroot='/data/sets/nuscenes-v1.0', verbose=True)

# These are more plots to be added in the SI.
# 1. Number of Lidar points inside a box vs Radial distance for car, ped, bicycle.
# 2. Polar Density map of the boxes wrt to ego-vehicle.

rad = defaultdict(list)
exclude_ped = ['pedestrian.wheelchair', 'pedestrian.stroller', 'pedestrian.personal_mobility']

# Extract relevant box annotation stats.
for ind, ann in enumerate(nusc.sample_annotation):
    box = nusc.get_box(ann['token'])

    # get catname
    catname = ann['category_name']

    # Move box to ego vehicle coord system.
    sample_record = nusc.get('sample', ann['sample_token'])
    sd_record = nusc.get('sample_data', sample_record['data']['LIDAR_TOP'])
    pose_record = nusc.get('ego_pose', sd_record['ego_pose_token'])
    box.translate(-np.array(pose_record['translation']))
    box.rotate(Quaternion(pose_record['rotation']).inverse)

    # In cartesian map, center[1] is -x axis and center[0] is y axis.
    ray_yaw = np.arctan2(box.center[0], -box.center[1])

    # If negative angle, add 360deg to make the range 0-360.
    if ray_yaw < 0:
        ray_yaw = ray_yaw + 2 * np.pi

    # Group boxes accdg to category name.
    if catname == 'vehicle.car':
        final_cat = 'car'
        rad[final_cat].append([ann['num_lidar_pts'],
                               np.linalg.norm([box.center[0], box.center[1]]),
                               ray_yaw])

    if catname == 'vehicle.bicycle':
        final_cat = 'bicycle'
        rad[final_cat].append([ann['num_lidar_pts'],
                               np.linalg.norm([box.center[0], box.center[1]]),
                               ray_yaw])

    elif catname.find('.') is not -1:  # These are the cat
        subclassname = catname[catname.find('.') + 1:]
        final_cat = catname[:catname.find('.')]

        # Ignore human peds not in eval.
        if subclassname not in exclude_ped:
            rad[final_cat].append([ann['num_lidar_pts'],
                                   np.linalg.norm([box.center[0], box.center[1]]),
                                   ray_yaw])


def plot_hexbin(ax: plt.Axes,
                x: np.ndarray,
                y: np.ndarray,
                ylim: Tuple[float, float],
                gridsize: int,
                bins: str = 'log',
                n_bins: int = 10,
                yscale='linear') -> None:
    """
    Function for making pretty scatter plots that colors points by density.
    :param ax: <Matplotlib.axis>.
    :param x: <np.float: N>. Data along x axis.
    :param y: <np.float: N>. Data along y axis.
    :param ylim: Matplotlib ylim settings.
    :param gridsize: The number of hexagons in the x-direction.
    :param bins: bin input for ax.hexbin. Check description there.
    :param n_bins: Number of bins for estimating mean and std.
    :param yscale: Type of scaling for y (wheteher 'log' or 'linear'. If it is Radar points, we usually set
        yscale to linear.
    :return: None, modifies given Matplotlib axes.
    """

    # Calculate mean/std for bins
    eps = 1e-5  # add epsilon to catch all the points at the edges
    bin_edges = np.linspace(np.min(x) - eps, np.max(x) + eps, n_bins + 1)
    xerr = (bin_edges[1:] - bin_edges[:-1]) / 2
    x_bin = xerr + bin_edges[:-1]

    y_mean = np.zeros_like(x_bin)
    y_std = np.zeros_like(x_bin)
    for i, xb in enumerate(x_bin):
        in_bin = np.logical_and(x >= bin_edges[i], x < bin_edges[i + 1])
        if np.sum(in_bin) == 0:
            # If a bin is empty, set mean and std to nan. This then won't get plotted.
            y_mean[i] = np.nan
            y_std[i] = np.nan
        else:
            y_mean[i] = np.mean(y[in_bin])
            y_std[i] = np.std(y[in_bin])

    ax.hexbin(x, y, cmap='Blues', alpha=1, gridsize=gridsize, bins=bins, yscale=yscale)
    ax.plot(x_bin, y_mean, color='k', linewidth=2, marker='o')
    ax.set_ylim(ylim)


def plot_polar_density(ax: plt.Axes, stats: np.ndarray, dist_edges: np.ndarray = None,
                       angle_edges: np.ndarray = None) -> Tuple[np.ndarray, np.ndarray]:
    """
    Plots polar density map from yaw angle and distance info of boxes.
    :param ax: Matplotlib Axes
    :param stats: <float: nbr_boxes, 2>. Box statistics.  Second column is the radial distance wrt to ego.
        First column is the yaw angle.
    :param dist_edges: <float: nbr_bins>. Bin edges in the distance/rad dimension.
    :param angle_edges: <float: nbr_bins>. Bin edges in the polar dimenstion
    :return: Bin edges in the rad/polar dimenstions. Modifies given Matplotlib axes.
    """
    if angle_edges is None:
        [z, distance, angle] = np.histogram2d(stats[:, 1], stats[:, 2], bins=20)
    else:
        [z, distance, angle] = np.histogram2d(stats[:, 1], stats[:, 2], bins=[dist_edges, angle_edges])

    ax.pcolormesh(angle, distance, np.log(z), cmap='Blues')
    ax.plot(angle, distance, color='k', ls='none')
    ax.set_rlim([0, 150])
    ax.set_rticks([50, 100, 150])
    ax.set_yticklabels(['50m', '100m', '150m'], fontsize=12)

    # Set angle ticks to north position.
    angle_pos = [0, np.pi / 4, np.pi / 2, np.pi * 3 / 4, np.pi, np.pi * 5 / 4, 3 * np.pi / 2, np.pi * 7 / 4]
    angle_label = [
        '  270$^\circ$', '315$^\circ$', '0', '45$^\circ$', '90$^\circ$', '135$^\circ$ ', '180$^\circ$', '  225$^\circ$']
    ax.set_xticks(angle_pos)
    ax.set_xticklabels(angle_label, fontsize=15)
    ax.grid()

    return distance, angle


# Plot lidar points vs radial distance per category.
FONT_SIZE = 20
TICK_SIZE = 20

fig, ax = plt.subplots(1, 3, figsize=(22, 4))
catname = 'car'
new_radial_points_stat = np.array(rad[catname])
new_radial_points_stat = new_radial_points_stat[new_radial_points_stat[:, 1] < 100, :]
new_radial_points_stat[new_radial_points_stat[:, 0] == 0, 0] = .1
plot_hexbin(ax[0], new_radial_points_stat[:, 1], new_radial_points_stat[:, 0], n_bins=10, yscale='log', bins='log',
            ylim=(2, 500), gridsize=25)
ax[0].set_xlabel('Radial Distance [m]', fontsize=FONT_SIZE)
ax[0].set_ylabel('Lidar points in box'.format(catname), fontsize=FONT_SIZE)
ax[0].tick_params(labelsize=TICK_SIZE)
ax[0].set_xlim((0, 100))
ax[0].set_title('car', fontsize=25)

catname = 'human'
new_radial_points_stat = np.array(rad[catname])
new_radial_points_stat = new_radial_points_stat[new_radial_points_stat[:, 1] < 100, :]
new_radial_points_stat[new_radial_points_stat[:, 0] == 0, 0] = .1
plot_hexbin(ax[1], new_radial_points_stat[:, 1], new_radial_points_stat[:, 0], n_bins=10, yscale='log', bins='log',
            ylim=(2, 500), gridsize=25)
ax[1].set_xlabel('Radial Distance [m]', fontsize=FONT_SIZE)
ax[1].tick_params(labelsize=TICK_SIZE)
ax[1].set_xlim((0, 100))
ax[1].set_title('pedestrian', fontsize=25)

catname = 'bicycle'
new_radial_points_stat = np.array(rad[catname])
new_radial_points_stat = new_radial_points_stat[new_radial_points_stat[:, 1] < 100, :]
new_radial_points_stat[new_radial_points_stat[:, 0] == 0, 0] = .1
plot_hexbin(ax[2], new_radial_points_stat[:, 1], new_radial_points_stat[:, 0], n_bins=10, yscale='log', bins='log',
            ylim=(2, 500), gridsize=25)
ax[2].set_xlabel('Radial Distance [m]', fontsize=FONT_SIZE)
ax[2].tick_params(labelsize=TICK_SIZE)
ax[2].set_xlim((0, 100))
ax[2].set_title(catname, fontsize=25)

# plt.tight_layout()
plt.savefig('lidar_box_cat.pdf', bbox_inches='tight')

# Plot box density map in polar axis.
fig = plt.figure(figsize=(18, 5))
catname = 'car'
ax = fig.add_subplot(131, projection='polar')
rad_stats = np.array(rad[catname])
edge1, edge2 = plot_polar_density(ax, rad_stats)
ax.set_xlabel(catname, fontsize=25)

catname = 'human'
ax = fig.add_subplot(132, projection='polar')
rad_stats = np.array(rad[catname])
plot_polar_density(ax, rad_stats, edge1, edge2)
ax.set_xlabel('pedestrian', fontsize=25)

catname = 'bicycle'
ax = fig.add_subplot(133, projection='polar')
rad_stats = np.array(rad[catname])
plot_polar_density(ax, rad_stats, edge1, edge2)
ax.set_xlabel(catname, fontsize=25)

# plt.tight_layout()
plt.savefig('density_plots_dist_yaw.pdf', bbox_inches='tight')

==> analysis/plot_sample_count.py <==
# This script counts the number of samples for each category for every keyframe/camera frame.

# It requires the nuscenes-devkit on the PYTHONPATH.
import argparse
from typing import List, Tuple

from collections import defaultdict
from tqdm import tqdm

import matplotlib.pyplot as plt
import numpy as np

from nuscenes.nuscenes import NuScenes
from nuscenes.utils.geometry_utils import BoxVisibility
from nupylib.utils.box import Box

ORANGE_VEHICLE=(255/255, 158/255, 0)
RED_BICYCLE =  (255/255, 61/255, 99/255)
BLUE_PED = (66/255, 134/255, 244/255)


def count_boxes(boxes: List[Box]) -> List[int]:
    """
    Count the number of boxes for the three main classes: Cars, Ped, Bicycle.
    :param boxes:
    :return: [n, 3]. Class counts.
    """
    count_class = [0, 0, 0]
    for box in boxes:
        # Change the name
        name = box.name
        if name == 'vehicle.bicycle':
            name = 'bicycle'

        # Other vehicles/peds
        elif name.find('.') is not -1:
            name = name[:name.find('.')]

        # Count based on name
        if name == 'vehicle':
            count_class[0] += 1
        elif name == 'human':
            count_class[1] += 1
        elif name == 'bicycle':
            count_class[2] += 1
    return count_class


def plot_basic_three(ax: plt.Axes,
                     nbr_class: np.ndarray,
                     bin_values: List[int],
                     xticks: List[int],
                     xlim: Tuple[float, float],
                     width: float,
                     ylog: bool = False) -> None:
    """
    Basic plotting for bar graph which combines three bars.
    :param ax: Matplotlib Axes
    :param nbr_class: Number of classes from the histogram output.
    :param bin_values: The bin values from the histogram output.
    :param xticks: Xticks.
    :param xlim: (xmin, xmax) range in xaxis.
    :param width: Width of the bar.
    :param ylog: If we want to use logscale for y axis.
    """
    if ylog:
        ax.set_yscale("log")
    ax.set_xticks(xticks)
    ax.set_xlim(xlim)
    ax.bar(bin_values + width, nbr_class[0], color=ORANGE_VEHICLE, width=width, align='center')
    ax.bar(bin_values, nbr_class[1], color=BLUE_PED, width=width, align='center')
    ax.bar(bin_values - width, nbr_class[2], color=RED_BICYCLE, width=width, align='center')


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Count the number of boxes for each sample/cam_image')
    parser.add_argument('--root', type=str, default='/data/sets/nuscenes-v1.0')
    parser.add_argument('--version', type=str, default='v1.0-trainval')
    parser.add_argument('--anns', type=int, default=None)
    args = parser.parse_args()

    nusc = NuScenes(version=args.version, dataroot=args.root, verbose=True)

    def get_midpt(bin_values):
        """
        Helper function to get midpt of bin_values
        """
        edges = bin_values
        bin_mdpt = (edges[1:] + edges[:-1]) / 2
        return bin_mdpt

    # Loop the number of samples and count the number of boxes.
    nbr_class_per_image_cam = defaultdict(list)
    nbr_class_per_sample = []
    for sample_record in tqdm(nusc.sample):
        _, boxes, _ = nusc.get_sample_data(sample_record['data']['LIDAR_TOP'], box_vis_level=BoxVisibility.ANY)
        count_class = count_boxes(boxes)
        nbr_class_per_sample.extend([count_class])

        # Also count for every cam.
        cams = [key for key in sample_record['data'].keys() if 'CAM' in key]
        for cam in cams:
            _, boxes, _ = nusc.get_sample_data(sample_record['data'][cam], box_vis_level=BoxVisibility.ANY)
            count_class = count_boxes(boxes)
            nbr_class_per_image_cam[cam].extend([count_class])

    # Then create the histograms for each given specified bin values.
    nbr_class_bins = np.array([0, 5, 10, 15, 20, 25, 30, 35, 40])
    nbr_class_per_sample = np.array(nbr_class_per_sample)
    nbr_images_car, _ = np.histogram(nbr_class_per_sample[:, 0], nbr_class_bins)
    nbr_images_ped, _ = np.histogram(nbr_class_per_sample[:, 1], nbr_class_bins)
    nbr_images_bike, _ = np.histogram(nbr_class_per_sample[:, 2], nbr_class_bins)

    # Plot it
    _, ax = plt.subplots(2, 1, figsize=(5, 5))
    width = 1
    tick_loc = get_midpt(nbr_class_bins)
    ax[0].bar(tick_loc - width, nbr_images_car, color=ORANGE_VEHICLE, width=width)
    ax[0].bar(tick_loc, nbr_images_ped, color=BLUE_PED, width=width)
    ax[0].bar(tick_loc + width, nbr_images_bike, color=RED_BICYCLE, width=width)
    ax[0].set_yscale("log")
    ax[0].set_xlabel('# of annotations per key frame', fontsize=15)
    ax[0].set_ylabel('# of key frames', fontsize=15)
    ax[0].tick_params(labelsize=15)
    ax[0].set_xticks(tick_loc)
    ax[0].set_xticklabels(nbr_class_bins)
    ax[0].legend(['car', 'pedestrian', 'bicycle'], loc=1, fontsize=12)

    # Do it for camera too.
    cam_name = 'CAM_FRONT'
    nbr_images_car, _ = np.histogram(np.array(nbr_class_per_image_cam[cam_name])[:, 0], nbr_class_bins)
    nbr_images_ped, _ = np.histogram(np.array(nbr_class_per_image_cam[cam_name])[:, 1], nbr_class_bins)
    nbr_images_bike, _ = np.histogram(np.array(nbr_class_per_image_cam[cam_name])[:, 2], nbr_class_bins)

    # Plot it again.
    width = 1
    ax[1].bar(tick_loc - width, nbr_images_car, color=ORANGE_VEHICLE, width=width)
    ax[1].bar(tick_loc, nbr_images_ped, color=BLUE_PED, width=width)
    ax[1].bar(tick_loc + width, nbr_images_bike, color=RED_BICYCLE, width=width)
    ax[1].set_yscale("log")
    ax[1].set_xlabel('# of annotations per image ({})'.format(cam_name), fontsize=15)
    ax[1].set_ylabel('# of images', fontsize=15)
    ax[1].set_xticks(tick_loc)
    ax[1].set_xticklabels(nbr_class_bins)
    ax[0].tick_params(labelsize=15)
    ax[1].legend(['car', 'pedestrian', 'bicycle'], loc=1, fontsize=12)
    plt.tight_layout()
    plt.savefig('count_box_combined_keyframe_cam.pdf'.format(cam_name))

    # This is Figure 5 (right) in nuScenes paper.
    # Plot only keyframe stats with farther bins.
    nbr_class_bins = np.array([0, 5, 10, 15, 20, 25, 30, 35, 40, 45, 50, 55, 60, 65, 70])
    nbr_class_per_sample = np.array(nbr_class_per_sample)
    nbr_images_car, _ = np.histogram(nbr_class_per_sample[:, 0], nbr_class_bins)
    nbr_images_ped, _ = np.histogram(nbr_class_per_sample[:, 1], nbr_class_bins)
    nbr_images_bike, _ = np.histogram(nbr_class_per_sample[:, 2], nbr_class_bins)

    _, ax = plt.subplots(1, 1, figsize=(6, 5))
    width = 1.2
    tick_loc = get_midpt(nbr_class_bins)
    ax.bar(tick_loc - width, nbr_images_car, color=ORANGE_VEHICLE, width=width)
    ax.bar(tick_loc, nbr_images_ped, color=BLUE_PED, width=width)
    ax.bar(tick_loc + width, nbr_images_bike, color=RED_BICYCLE, width=width)
    ax.set_yscale("log")
    ax.set_xlabel('Annotations per keyframe', fontsize=20)
    ax.set_ylabel('Keyframes', fontsize=20)
    ax.set_xticks(tick_loc[0::2])
    ax.set_xticklabels(nbr_class_bins[0::2] + 5)
    ax.set_yticks([10 ** 2, 10 ** 3, 10 ** 4])
    ax.set_ylim([10 ** 1, 10 ** 5])
    ax.legend(['car', 'pedestrian', 'bicycle'], loc=1, fontsize=18)
    plt.tight_layout()
    ax.tick_params(labelsize=15)
    plt.savefig('count_box_keyframe.pdf')
